TacoMAS: Test-Time Co-Evolution of Topology and Capability in LLM-based Multi-Agent Systems

Multi-agent systems (MAS) have emerged as a promising paradigm for solving complex tasks. Recent work has explored self-evolving MAS that automatically optimize agent capabilities or communication topologies. However, existing methods either learn a topology that remains fixed at inference time or adapt only the topology or capability during inference. We empirically and theoretically show that effective test-time evolution requires jointly adapting both axes, but on different time scales: capabilities should update rapidly to handle emerging subtasks, while the topology should evolve more slowly to preserve coordination stability. We then introduce TacoMAS, a test-time co-evolution framework for dynamic MAS. TacoMAS formulates MAS inference as a task of online graph adaptation, where nodes represent agents with role-specific capabilities and edges define their communication topology. During inference, a fast capability loop updates agent expertise using trajectory-level feedback, while a slow meta-LLM-driven topology loop performs agents' birth-death operations on MAS, including edge edit, agent addition, and agent removal. We further show that this fast-slow design drives MAS evolution toward a task-conditioned stable equilibrium. Experiments on four benchmarks demonstrate that TacoMAS outperforms nearly 20 multi-agent baselines, achieving an average improvement of 13.3% over the strongest baseline. The codes are released at https://github.com/chenxu2-gif/TacoMAS-MultiAgent.

==> scripts/plot_evolution_traces.py <==
"""Render per-dataset evolution-graph panels for the paper.

For each of the 4 datasets, pick a representative completed instance
and draw the agent graph at 3 snapshots:
  (a) initial
  (b) after slow update 1
  (c) after slow update 3

Birth nodes are colored green, death nodes red (shown as dashed
outline in the snapshot they're removed). Edges added at a slow
update are solid; edges removed are dashed.

Outputs `figures/evo_<dataset>.pdf` (one 3-panel figure per dataset).

Usage:
    python paper/scripts/plot_evolution_traces.py
"""
from __future__ import annotations

import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import networkx as nx


PROJECT = Path(__file__).resolve().parents[2]
FIG_DIR = PROJECT / "paper" / "figures"
FIG_DIR.mkdir(parents=True, exist_ok=True)


# Representative instances handpicked per dataset. Override via CLI if needed.
REPS = {
    "finance":      {"run": "evolution_trace_20260418_124154_0_10", "idx": 0},
    "browsecomp":   {"run": None, "idx": None},   # auto-pick first with >=3 slow updates
    "plancraft":    {"run": None, "idx": None},
    "workbench":    {"run": None, "idx": None},
}

DATASET_DIRS = {
    "finance":     PROJECT / "FINANCE-AGENT" / "main_exp" / "finance" / "outputs",
    "browsecomp":  PROJECT / "FINANCE-AGENT" / "main_exp" / "browsecomp-plus" / "outputs",
    "plancraft":   PROJECT / "FINANCE-AGENT" / "main_exp" / "plancraft" / "outputs",
    "workbench":   PROJECT / "FINANCE-AGENT" / "main_exp" / "workbench" / "outputs",
}

# ---------------------------------------------------------------------------
# Data loading & graph reconstruction
# ---------------------------------------------------------------------------

def load_trace(ds_dir: Path, run: str | None, idx: int | None):
    """Return (by_agent, meta_requests, final_graph, run_dir, idx) for a usable instance."""
    run_dirs = sorted([p for p in ds_dir.iterdir() if p.is_dir() and p.name.startswith("evolution_trace")])
    if not run_dirs:
        raise FileNotFoundError(f"no evolution_trace_* under {ds_dir}")

    candidates = []
    if run is not None:
        candidates = [(ds_dir / run, idx)] if idx is not None else [(ds_dir / run, None)]
    else:
        for rd in run_dirs:
            # inspect each instance in this run
            parts = rd.name.split("_")
            try:
                start, end = int(parts[-2]), int(parts[-1])
            except Exception:
                continue
            for i in range(start, end):
                candidates.append((rd, i))

    for rd, i in candidates:
        if i is None:
            continue
        inst_f = rd / f"instance_{i}.json"
        meta_f = rd / f"instance_{i}_meta_requests.json"
        by_ag_f = rd / f"instance_{i}_by_agent.json"
        if not (inst_f.exists() and meta_f.exists() and by_ag_f.exists()):
            continue
        try:
            meta = json.loads(meta_f.read_text())
            inst = json.loads(inst_f.read_text())
            ba = json.loads(by_ag_f.read_text())
        except Exception:
            continue
        if not isinstance(meta, list) or len(meta) < 1:
            continue
        fg = inst.get("runtime_result", {}).get("final_graph", {})
        if not fg.get("nodes"):
            continue
        return ba, meta, fg, rd, i
    raise RuntimeError(f"no usable trace for {ds_dir}")


def reconstruct_graphs(by_agent: dict, meta_requests: list, final_graph: dict):
    """Return [initial_G, after_slow_1, after_slow_3] with per-node status markers.

    Each G is a networkx.DiGraph whose node attrs carry:
      role: agent role
      status: "alive" | "dead" | "newborn"
    and edge attrs carry:
      edit: None | "added" | "removed"
    """
    initial_nodes = [
        (aid, info.get("role", "?"))
        for aid, info in by_agent.items()
        if "_child_" not in aid
    ]

    # --- Build a plausible initial edge set (Centralized template) ---------
    # planner  ->  all non-planner, non-reflector initial agents
    # every    ->  reflector
    initial_node_set = {aid for aid, _ in initial_nodes}
    planners   = [aid for aid, role in initial_nodes if "plan"    in role.lower()]
    reflectors = [aid for aid, role in initial_nodes if "reflect" in role.lower()]
    middle     = [aid for aid, _ in initial_nodes
                  if aid not in planners and aid not in reflectors]

    inferred_initial_edges = []
    if planners:
        for p in planners:
            for m in middle:
                inferred_initial_edges.append((p, m))
    if reflectors:
        for m in middle + planners:
            for r_ in reflectors:
                if m != r_:
                    inferred_initial_edges.append((m, r_))
    # Fallback to final_graph-derived edges if no planner/reflector
    if not inferred_initial_edges:
        ever_added_edges = set()
        for rec in meta_requests:
            for e in rec.get("graph_diff", {}).get("added_edges", []) or []:
                ever_added_edges.add((e["source"], e["target"]))
        for e in final_graph.get("edges", []):
            if (e["source"] in initial_node_set and e["target"] in initial_node_set
                    and (e["source"], e["target"]) not in ever_added_edges):
                inferred_initial_edges.append((e["source"], e["target"]))

    # --- Build initial graph -----------------------------------------------
    G0 = nx.DiGraph()
    for aid, role in initial_nodes:
        G0.add_node(aid, role=role, status="alive")
    for u, v in inferred_initial_edges:
        G0.add_edge(u, v, edit=None)

    # --- Apply cumulative updates but prune old deaths / old edit markers -
    def apply_update(G_prev: nx.DiGraph, meta_rec: dict) -> nx.DiGraph:
        G = G_prev.copy()
        # Drop nodes that were dead in the previous snapshot (so they appear
        # only in the step they die, then disappear).
        to_drop = [n for n, d in G.nodes(data=True) if d.get("status") == "dead"]
        G.remove_nodes_from(to_drop)
        # Reset edit markers (so only this step's adds/removes are colored).
        for _, _, d in G.edges(data=True):
            d["edit"] = None
        for _, d in G.nodes(data=True):
            if d.get("status") == "newborn":
                d["status"] = "alive"
        # Drop edges flagged as removed in the previous snapshot.
        ebunch = [(u, v) for u, v, d in G.edges(data=True) if d.get("edit") == "removed"]
        G.remove_edges_from(ebunch)

        diff = meta_rec.get("graph_diff", {})
        for n in diff.get("removed_nodes", []) or []:
            if n["agent_id"] in G:
                G.nodes[n["agent_id"]]["status"] = "dead"
        for n in diff.get("added_nodes", []) or []:
            G.add_node(n["agent_id"], role=n.get("role", "?"), status="newborn")
        for e in diff.get("removed_edges", []) or []:
            if G.has_edge(e["source"], e["target"]):
                G.edges[e["source"], e["target"]]["edit"] = "removed"
        for e in diff.get("added_edges", []) or []:
            # Both endpoints must be alive (or just-added) for the edge to
            # appear; skip phantom edges to pruned nodes.
            if e["source"] in G and e["target"] in G:
                G.add_edge(e["source"], e["target"], edit="added")
        return G

    Gs = [G0]
    current = G0
    for rec in meta_requests:
        current = apply_update(current, rec)
        Gs.append(current)

    # Choose snapshots: initial, after-update-1, after-update-3 (clamped).
    idx_target = [0, 1, min(3, len(Gs) - 1)]
    # Deduplicate while preserving order.
    seen = set(); picks = []
    for i in idx_target:
        if i not in seen:
            seen.add(i); picks.append(i)
    while len(picks) < 3:
        picks.append(picks[-1])

    # Cap graph size for display: keep at most 9 nodes per panel (drop
    # isolated nodes first, then least-connected).
    def cap(G: nx.DiGraph, max_nodes: int = 9) -> nx.DiGraph:
        if len(G) <= max_nodes:
            return G
        H = G.copy()
        # Rank by (status_priority, degree): keep newborn+dead, then by degree.
        def score(n):
            st = H.nodes[n].get("status", "alive")
            st_bonus = {"newborn": 2, "dead": 1}.get(st, 0)
            return (-st_bonus, -(H.in_degree(n) + H.out_degree(n)))
        to_keep = sorted(H.nodes(), key=score)[:max_nodes]
        to_drop = [n for n in H.nodes() if n not in to_keep]
        H.remove_nodes_from(to_drop)
        return H

    return [cap(Gs[i]) for i in picks]


# ---------------------------------------------------------------------------
# Rendering
# ---------------------------------------------------------------------------

ROLE_COLORS = {
    "planner":   "#8FB8DE",
    "searcher":  "#F7CAC9",
    "verifier":  "#B5EAD7",
    "reflector": "#FFDAC1",
    "calculator":"#E2C2C6",
    "researcher":"#F5E0A9",
    "writer":    "#D6B8E4",
    "schema_verifier": "#B5EAD7",
    "evidence_checker": "#F7CAC9",
    "recipe_lookup":   "#F5E0A9",
    "feasibility_checker": "#B5EAD7",
    "crafting_actor":  "#E2C2C6",
    "summarizer":      "#D6B8E4",
    "done_emitter":    "#C9E4CA",
}

def role_color(role: str) -> str:
    return ROLE_COLORS.get(role.lower(), "#D9D9D9")


ROLE_ABBR = {
    "planner": "plan",
    "searcher": "search",
    "verifier": "verify",
    "reflector": "reflect",
    "calculator": "calc",
    "researcher": "research",
    "writer": "write",
    "schema_verifier": "schema",
    "evidence_checker": "evidence",
    "recipe_lookup": "recipe",
    "feasibility_checker": "feasible",
    "crafting_actor": "craft",
    "summarizer": "summary",
    "done_emitter": "done",
}

def short_role(role: str) -> str:
    role_l = role.lower()
    return ROLE_ABBR.get(role_l, role_l[:7])


def hierarchical_layout(G: nx.DiGraph) -> dict:
    """A robust left-to-right layered layout for small agent graphs.

    Places planners / sources on the left, sinks on the right, and
    fans out workers in the middle. Falls back to a deterministic
    spring layout if no clear source/sink exists.
    """
    nodes = list(G.nodes())
    if not nodes:
        return {}

    # Identify source-like roles (low in-degree) and sink-like (low out-degree).
    in_deg = dict(G.in_degree())
    out_deg = dict(G.out_degree())
    sources = [n for n in nodes if in_deg[n] == 0]
    sinks   = [n for n in nodes if out_deg[n] == 0]

    if not sources:
        # fall back: role named "planner" or the one with lowest in-deg
        planner = [n for n in nodes if "plan" in G.nodes[n].get("role", "").lower()]
        sources = planner if planner else [min(nodes, key=lambda n: in_deg[n])]
    if not sinks:
        reflector = [n for n in nodes if "reflect" in G.nodes[n].get("role", "").lower()]
        sinks = reflector if reflector else [max(nodes, key=lambda n: out_deg[n])]

    middle = [n for n in nodes if n not in sources and n not in sinks]

    # BFS from sources to assign columns. If unreachable, keep in own column.
    col: dict[str, int] = {n: 0 for n in sources}
    frontier = list(sources)
    visited = set(sources)
    while frontier:
        nxt = []
        for u in frontier:
            for v in G.successors(u):
                if v in visited:
                    continue
                col[v] = col.get(v, col[u] + 1)
                visited.add(v)
                nxt.append(v)
        frontier = nxt
    # Assign any unvisited nodes (disconnected) to the middle column.
    max_col = max(col.values()) if col else 1
    for n in nodes:
        if n not in col:
            col[n] = 1

    # Force sinks to be rightmost, sources leftmost.
    for s in sinks:
        col[s] = max(col.get(s, max_col), max_col + (0 if len(sinks) > 0 else 1))
    max_col = max(col.values())
    for s in sources:
        col[s] = 0

    # Group by column, stack vertically with evenly-spaced y's.
    by_col: dict[int, list[str]] = {}
    for n, c in col.items():
        by_col.setdefault(c, []).append(n)

    pos = {}
    ncols = max_col + 1
    for c, group in by_col.items():
        group.sort(key=lambda n: G.nodes[n].get("role", ""))
        k = len(group)
        for i, n in enumerate(group):
            x = c / max(ncols - 1, 1)
            # center the column vertically
            y = 0.5 if k == 1 else (i / (k - 1))  # 0..1 top-to-bottom
            y = 1.0 - y  # flip so top is higher y
            pos[n] = (x, y)
    return pos


def draw_snapshot(ax, G: nx.DiGraph, title: str):
    if not G.nodes:
        ax.set_title(title + " (empty)", fontsize=10)
        ax.set_axis_off()
        return

    pos = hierarchical_layout(G)

    # Slightly wider node size when graph is small; shrink when large.
    n_nodes = len(G)
    node_size = 1500 if n_nodes <= 5 else (1200 if n_nodes <= 8 else 900)

    alive = [n for n, d in G.nodes(data=True) if d.get("status") in (None, "alive")]
    dead  = [n for n, d in G.nodes(data=True) if d.get("status") == "dead"]
    newb  = [n for n, d in G.nodes(data=True) if d.get("status") == "newborn"]
    for group, edgecolor, lw in [
        (alive, "black", 1.0),
        (newb,  "#2CA02C", 2.4),
        (dead,  "#D62728", 2.0),
    ]:
        if not group: continue
        collection = nx.draw_networkx_nodes(
            G, pos, nodelist=group,
            node_color=[role_color(G.nodes[n].get("role","?")) for n in group],
            node_size=node_size,
            edgecolors=edgecolor,
            linewidths=lw,
            ax=ax,
        )
        if group is dead:
            try:
                collection.set_linestyle("dashed")
            except Exception:
                pass

    added   = [(u,v) for u,v,d in G.edges(data=True) if d.get("edit")=="added"]
    removed = [(u,v) for u,v,d in G.edges(data=True) if d.get("edit")=="removed"]
    normal  = [(u,v) for u,v,d in G.edges(data=True) if d.get("edit") not in ("added","removed")]
    for edgelist, color, width, style in [
        (normal,  "#555555", 0.9, "solid"),
        (added,   "#2CA02C", 1.8, "solid"),
        (removed, "#D62728", 1.5, "dashed"),
    ]:
        if not edgelist: continue
        nx.draw_networkx_edges(
            G, pos, edgelist=edgelist, edge_color=color, width=width,
            style=style, arrows=True, arrowsize=12, arrowstyle="-|>",
            node_size=node_size,
            connectionstyle="arc3,rad=0.08", ax=ax,
        )

    # Use role labels (abbreviated) drawn inside each node.
    labels = {n: short_role(G.nodes[n].get("role", "?")) for n in G.nodes}
    nx.draw_networkx_labels(G, pos, labels=labels, font_size=7.5, ax=ax,
                            font_weight="bold")

    ax.set_title(title, fontsize=9, pad=4)
    # Leave a margin so nodes are never clipped.
    ax.set_xlim(-0.18, 1.18)
    ax.set_ylim(-0.18, 1.18)
    ax.set_axis_off()


def render_dataset(ds: str, rep: dict):
    by_agent, meta, fg, run_dir, idx = load_trace(DATASET_DIRS[ds], rep.get("run"), rep.get("idx"))
    Gs = reconstruct_graphs(by_agent, meta, fg)
    titles = [
        "(a) initial graph",
        "(b) after slow update 1",
        "(c) after slow update 3",
    ]
    fig, axes = plt.subplots(1, 3, figsize=(10.5, 3.4))
    for ax, G, ttl in zip(axes, Gs, titles):
        draw_snapshot(ax, G, ttl)
    legend_elems = [
        mpatches.Patch(edgecolor="#2CA02C", facecolor="white",
                       label="newborn agent / edge added", linewidth=2.2),
        mpatches.Patch(edgecolor="#D62728", facecolor="white",
                       label="removed agent / edge", linewidth=1.8, linestyle="--"),
        mpatches.Patch(edgecolor="black",   facecolor="white",
                       label="existing"),
    ]
    fig.legend(handles=legend_elems, loc="lower center", ncol=3, fontsize=8,
               frameon=False, bbox_to_anchor=(0.5, 0.0))
    fig.suptitle(f"{ds}: instance {idx}  ({len(meta)} slow updates)",
                 fontsize=10, y=0.995)
    fig.subplots_adjust(left=0.02, right=0.98, top=0.90, bottom=0.10, wspace=0.08)
    out = FIG_DIR / f"evo_{ds}.pdf"
    fig.savefig(out, bbox_inches="tight", pad_inches=0.1)
    plt.close(fig)
    print(f"[ok] {out}  ({idx} from {run_dir.name}, {len(meta)} slow updates)")


def main():
    for ds, rep in REPS.items():
        try:
            render_dataset(ds, rep)
        except Exception as exc:
            print(f"[fail] {ds}: {exc!r}")


if __name__ == "__main__":
    main()

